Model-based construction of Open Non-uniform Cylindrical Algebraic Decompositions

In this paper we introduce the notion of an Open Non-uniform Cylindrical Algebraic Decomposition (NuCAD), and present an efficient model-based algorithm for constructing an Open NuCAD from an input formula. A NuCAD is a generalization of Cylindrical Algebraic Decomposition (CAD) as defined by Collins in his seminal work from the early 1970s, and as extended in concepts like Hong's partial CAD. A NuCAD, like a CAD, is a decomposition of n-dimensional real space into cylindrical cells. But unlike a CAD, the cells in a NuCAD need not be arranged cylindrically. It is in this sense that NuCADs are not uniformly cylindrical. However, NuCADs--- like CADs --- carry a tree-like structure that relates different cells. It is a very different tree but, as with the CAD tree structure, it allows some operations to be performed efficiently, for example locating the containing cell for an arbitrary input point.

==> ex2/genplot.sh <==
./genplot0.pl C0 '[ x^2 + y^2 - 20 < 0 ]' | qepcad
./genplot0.pl C1 '[ y < _root_1 16 y - 16 x^2 - 8 x - 1 ]' | qepcad
./genplot0.pl C2 '[ y > _root_1 16 y - 16 x^2 - 8 x - 1 ]' | qepcad
./genplot0.pl C3 '[ y > _root_1 16 y - 16 x^2 - 8 x - 1 /\ y < _root_2 y^2 + x^2 - 1  /\ x > _root_1 256 x^4 + 256 x^3 + 352 x^2 + 16 x - 255 /\ x < _root_2 256 x^4 + 256 x^3 + 352 x^2 + 16 x - 255 ]' | qepcad
./genplot0.pl C4 '[ y > _root_1 16 y - 16 x^2 - 8 x - 1 /\ x < _root_1 256 x^4 + 256 x^3 + 352 x^2 + 16 x - 255 ]' | qepcad
./genplot0.pl C5 '[ y > _root_1 16 y - 16 x^2 - 8 x - 1 /\ x > _root_2 256 x^4 + 256 x^3 + 352 x^2 + 16 x - 255 ]' | qepcad
./genplot0.pl C6 '[y > _root_2 y^2 + x^2 - 1  /\ x > _root_1 256 x^4 + 256 x^3 + 352 x^2 + 16 x - 255 /\ x < _root_2 256 x^4 + 256 x^3 + 352 x^2 + 16 x - 255 ]' | qepcad
./genplot0.pl C7 '[ y > _root_1 16 y - 16 x^2 - 8 x - 1 /\ x < _root_1 x + 1 ]' | qepcad
./genplot0.pl C8 '[ y > _root_1 16 y - 16 x^2 - 8 x - 1  /\ x > _root_1 x + 1 /\ x < _root_1 256 x^4 + 256 x^3 + 352 x^2 + 16 x - 255 ]' | qepcad
./genplot0.pl C9 '[ y > _root_1 16 y - 16 x^2 - 8 x - 1  /\ x > _root_1 x - 1 ]' | qepcad
./genplot0.pl C10 '[ y > _root_1 16 y - 16 x^2 - 8 x - 1  /\ x > _root_2 256 x^4 + 256 x^3 + 352 x^2 + 16 x - 255 /\ x < _root_1 x - 1 ]' | qepcad
./genplot0.pl CAD '[ y > (x + 1/4)^2 /\ x^2 + y^2 - 1 > 0 ]' | qepcad

